Kinematics of the Sagittarius Dwarf Spheroidal core: A 5D Analysis for a 6D Methodology with Gaia DR3

Using Gaia DR3 data, we examine the kinematics of the central core of the Sagittarius (Sgr) dwarf spheroidal galaxy using data which includes proper motions and line-of-sight velocities for member stars in addition to their projected positions. We extract a sample of bright stars that are high-probability members of Sgr. We model the distances to these stars, which is the only missing phase-space component measurement from our 5D sample, highlighting how their corresponding uncertainties propagate to affect the kinematics. Using line-of-sight velocity data only, which are not affected by the distance uncertainties, and assuming a jeans-based equilibrium analysis, we obtain a velocity anisotropy of $\beta_a = -2.24 \pm 1.99$, which implies a system with tangentially-biased orbits. With the full 5D data, we project that the data will significantly improve upon measurements of the log-slope of the dark matter density profile and the stellar velocity anisotropy. Tests with mock distance data show an improvement of anisotropy errors of approximately an order of magnitude, and log slope at the half light radius of approximately half an order of magnitude.

==> anc/Sgr_candidates.txt <==
6737345430099860608 0.9886590033638124
6737328761299662848 0.969934811302107
6737317736150132224 0.9870568986816555
6737324676817382912 0.9889880006415751
4047232242337397120 0.9926023959604174
4047237057038502272 0.9903346364404897
4047231937437086208 0.9459941731357082
4071271758413667456 0.9917886534710212
6737270560227282816 0.9924273794481229
6737325329652415232 0.9835537185406087
6737249802617588864 0.9933362626020823
4047235442130767616 0.9885403155494921
6737275095712584448 0.9851493238025719
6737264233707893888 0.9881235577068463
6736959364073448192 0.9883347650040107
6737381198589440128 0.993259380968847
6736958981796526080 0.9848280051456871
4071261042503836160 0.9848230331550528
6737279253241089408 0.9917341936941374
6737277294735854592 0.9757756966162626
4071262824881923072 0.9923646799311888
4071262554332978816 0.9894085360477934
6737274271078815360 0.9880184767624659
4071254926470134912 0.9880965951224557
4071260801985574400 0.9912048055655523
6737350927658883328 0.9926573143852528
6737383431972090752 0.9505457524007055
6761404084548322688 0.9670461648187293
4071284712035997056 0.9886153823493674
4071267295976145408 0.9915615764819087
6737275061352815360 0.9791251644951077
4071283578164484608 0.9937879232702437
6737260870780634112 0.9828310863380664
6737247367403177088 0.9824483260725816
6737052204086297472 0.9925359115813764
6737363709482428800 0.9899929734818221
6761406519756048256 0.9931150855384387
6737366595700211200 0.9928725809895141
6761400304973055104 0.9840218493340704
6761400339332771840 0.9813524413179796
4071309008700359040 0.9884499428431173
4071269460639647744 0.9916943978540853
6736944726825002624 0.9887548414324961
6761400476771727744 0.993514556232119
6737360445307234944 0.993523954802515
6737311654475438976 0.9899852341172085
6761406798963807232 0.9875218458893805
6761386286199507072 0.9881653113640517
6736940156979547904 0.9093951032899888
6737260660295456384 0.9920477386303148
6737256502766852480 0.990068177961826
6737039594062163200 0.9843418828353584
6761412708838808576 0.9891102996800594
6761386316232573952 0.9908217323945043
6761405970000230784 0.9931783841415881
6737037669917300096 0.9935330933030911
6737058178359716480 0.9897149023712466
6736943764752301312 0.9844344878192773
6737283960525843072 0.9846594460009476
6761386453671569280 0.994009354258765
6761402297837841280 0.9808620788348662
4071295299164430976 0.9908068735103112
6736938640826123904 0.9209376492738987
4071323675974177536 0.9936605987308349
4071320274359687680 0.9933497847212158
6761413391703849216 0.9863472110008396
6761385805163081216 0.9895995540930296
6737281005588311808 0.9939782396772743
6737311066034955904 0.9916939164727792
6737286361380085376 0.9939652447508732
6761389516015545472 0.9693364310847383
6761382433581963520 0.9893188268545258
4071297906169256192 0.9933814653990726
6737307977983714688 0.9863183359170834
6761415629416598144 0.990668610566403
6737061442534911360 0.993613518465191
6737041896165017856 0.9930034336119202
6736883841364944384 0.9776095395357526
4071296810993125632 0.9906990619167196
4071316602202779520 0.9909401955709926
6736871982933323904 0.9861586696458083
6737283204611565824 0.9924758714786214
4071291794471850752 0.992936939622475
6737286881103911168 0.9766168075922134
6737313269383193472 0.9875354153256813
4071302819611860352 0.9911164208323192
4071322958754434560 0.9859858559871864
6761332891133798528 0.9694096671243568
6761334471711702528 0.9133963792274189
6737283788727125504 0.978809883864556
6737281722815145088 0.9885002728403409
6761333337840244608 0.9855199218303362
6737047221923980672 0.9886053540851584
6737308905696618112 0.9923834420471715
6737087147941233792 0.9920920967028647
4071417413668379136 0.991110900186489
6761397689306601984 0.9818573404392018
6761397384395017472 0.9567003210047597
6737293336409364480 0.9785407951829116
6737309077495095808 0.9932775659989442
6737088002613005312 0.99147919987558
4071303133185571328 0.9467876930304435
6737092950415494912 0.9807835827027447
6736871196981091072 0.986784056773288
6737049867623878272 0.9927423904152783
6761442288244182272 0.9934561721414324
6761434080597027456 0.991206930555527
6761335021467399808 0.9796142088045007
6761396181804034816 0.9927061366546474
6737296639269969152 0.9940089483027671
6736866107417713152 0.9886836867719097
6736109093663369088 0.987244045509837
6737043030035764480 0.9937509978962072
6761393188180703360 0.9803792079494069
4071413462298286720 0.9940120251774643
6737045813174639872 0.9837092493316346
6761330554701243904 0.9737781249852445
6736984240521314816 0.9885333069309646
4071413462298280192 0.990088269638849
6761448099371140096 0.9906203404430194
4071414660560331520 0.9939722869273325
6761330211103797376 0.9916890573165438
6761316982604501376 0.9870112310501656
6737292653540140160 0.9885702232456793
6761331963450555136 0.9939109973664388
6737046259851217280 0.9608919079305325
4071302342911254272 0.9933145746144826
6737073605882350336 0.9927483570971576
4071422670708564992 0.9936244306378619
6761421397526239616 0.9921982199187821
6761318631871928960 0.9888625117480518
6737100170282393088 0.9743535465629151
6761423703955987712 0.9908196287052866
4071400199439010048 0.9084832745503489
6737099753643816960 0.9929269308477588
4071402707700006784 0.9824197118670247
4071396106301398016 0.978676398383994
6761421126975578624 0.98565915623097
6761442734920637696 0.963765365218518
6761436451419220096 0.9898860531410948
4071423220464090240 0.9793815877024258
6761317085683583232 0.9874673180103678
6736991352987173376 0.993526226074629
6761338079483965952 0.9927016603291906
6737103022140907264 0.993513604309696
4071396969623508224 0.9931872986463268
6761422673163806464 0.9922172228684977
6761310454253871104 0.9926701983633532
6737101785190301056 0.9564561099360044
6761318764986468608 0.9924459294988078
6761311313247390336 0.9927200907603851
4071395247307926528 0.9713536645509503
4071402295383082112 0.983696504378953
6761418068958838016 0.9806552224065739
6761318696266970752 0.9876504235526277
4071402295383081856 0.9422259000191019
6737082956053072000 0.9939321744249747
6736109785176403456 0.9862632992271981
6761317635439392384 0.9887701069471709
6761422741884016000 0.9932241630125772
6761314233825253376 0.9921035677707146
6736993036614352256 0.9909167114034306
6761423222919888512 0.9743979446766865
6737098521015125120 0.9898842554910121
4071402398462274432 0.9911212673966471
4071424697932797184 0.9903245719514093
6737102163147418112 0.9844756277144174
6761123051919712256 0.9926715912395047
6761341171860502656 0.9891249730925123
4071398648922122240 0.9904579207382563
6737098727173546240 0.9876064779639163
6737083643248141056 0.9851810613768295
4071410060651993216 0.9928103122581483
6761325366380617216 0.9827137364358774
6761543550720206592 0.992822436720722
6761325400740335104 0.9893340404840603
6761369376882080128 0.9925524950576443
6761545406146234112 0.9927609883530671
6761121544412871936 0.9919445082162872
6761320586052551680 0.9930971513354094
6761371270992374400 0.9919005222168323
6761324438667614976 0.9908065812324851
6761419099751226240 0.9920745644526102
4071408170898258560 0.9870750719726293
6761320384218379776 0.9905589455289223
4071408647606226304 0.9854109549390168
4071424457414953984 0.9913283439664242
6761327015648056832 0.9841307021108753
6761540630142405376 0.9895632166931382
6736973176685289728 0.9901268574532549
6737082578096224000 0.990054148745978
6761371782063942016 0.9904825380277332
6737097662021626752 0.9890073847418069
6761327050007776256 0.9906502613654081
6761121991089457792 0.9921353296374312
6761432603128965120 0.9919120965738568
6736965823701190144 0.9563679022300368
6736980151712612864 0.9939080636598676
6761116970245802880 0.9923546977634947
6761118967432437888 0.9936426543757383
4071424113817084288 0.9596231111525447
6736972145893082880 0.9861709284986864
6761431464929765376 0.9936564280519595
6761124327551719424 0.9906655047546584
6737078111330191104 0.9429605678296491
6761120582340155648 0.9917850079985909
6761327634123333376 0.9492935280317067
6736210149971786624 0.9545291637626485
6736093051983502208 0.9934773608365679
6761117077646679936 0.9397762234810336
6761428376881092224 0.9780471655801608
6736210184331241472 0.9708540073302125
6761366598067872384 0.9938734441451627
4071406143673556992 0.9940037189105381
6761363780543903488 0.9936046798411972
6737030729248481280 0.9900575413173086
6761104188422951680 0.9708869176573994
6761526297810285824 0.9871883426681497
6761376493672802688 0.9902176323774533
6736975788025393536 0.933121677139985
6761378550932570880 0.9936072220929901
6761351754660836224 0.9895385353751174
6761365498556212608 0.9864353018485909
4071407479380101504 0.9373519689852066
6761367079104451456 0.9838280762743843
6761132195931902208 0.9584381641840805
6761321449370143104 0.9936081418636509
6761526370850680832 0.991589524105699
6736196818393257344 0.993938951407002
6737017943102510976 0.9889520272783887
6761119139230971392 0.9898460797078357
6761119237988638080 0.9911641194460458
6761107491279663488 0.9900742984215415
4071450742615508864 0.9863973715680459
6736047422248984320 0.9792241361273597
6736193829095382272 0.9856575253908998
6761549323156203136 0.9933895359238433
6761347214850200960 0.9872490910995927
6737025918889658880 0.9892472101611666
6737080340391420544 0.9782121815783582
6761350998746567040 0.9940124665255275
4071458301758421632 0.9908658879361831
6761556435622272768 0.9837163072825234
6737026120720501248 0.9363938735066785
6761099588540405888 0.9907408669383803
6737080099869650176 0.9935758044157132
6761352201337389824 0.9917963644007018
6736215578810092288 0.9787424842151474
6761549598034078080 0.9938290957345802
6736217258118786432 0.9900062032509718
6761372851540484480 0.9933568831971465
6761099932136894848 0.9879227440715732
6761522591279288960 0.9909424842248358
6761375772118572032 0.974714440327271
6761360000998297344 0.9926131217956735
6761157995773854464 0.9626043971787203
6737012346788213120 0.9939561247263863
6736189568487779456 0.9932074390186189
4071443458350904832 0.9938434358035009
6761374466448471552 0.9935413603104833
6761129172274692352 0.9921097872979409
6761101821922539520 0.9731236105038584
6761114225788316160 0.9901332118589778
6761360649504445184 0.9884208339217687
6761374397728987008 0.9928954845062289
6737013068342725888 0.9898732593084982
6761158343693816704 0.9906458090648468
4071446855640705536 0.9911710809414956
6737012037550543744 0.9937611117158429
6761524171827223424 0.9846357323515019
6761359829199585280 0.981124568239355
6761359824870705152 0.9914748091700717
6736137101165058176 0.9870418803567366
6761128961792065280 0.9888445345436779
6761582514664608640 0.9922652952382844
4071446890000442240 0.9876964506962194
6761356393225722112 0.935284370793824
6761469093164756736 0.9122134724291379
6761110098295445632 0.9917990192345223
4071443767588986496 0.9918385204328997
6761110033900081024 0.9937924954967481
6761470673712783872 0.9756543321294895
6761361061821290752 0.9826180474846605
6761470811151753984 0.9826027814309908
6736218087071211264 0.9765793362578339
4071439197743742464 0.9795399771989668
6761356560695539584 0.9842261296591233
6761054817798178944 0.9936146942679686
6761108315913055104 0.9925188598140628
6761539015234486784 0.9931712970263229
6761166723145006592 0.9937465100008276
6761115630213442816 0.9934276633690282
4071834781404033408 0.991593387169613
6761457135975724544 0.9927754496738623
6761362028223006336 0.9839220930419567
6761469780359533184 0.9087314615457784
6761109140546817024 0.9720709038982667
6761361169229652480 0.9848302867245159
6761139991267991808 0.9936771706758958
6761476102551528448 0.9927491480793749
6761109106187061760 0.9584187362761968
6761061651061022336 0.9911377146101397
4071439472621632000 0.9504479333338851
6761050759026240640 0.9831696176116977
6761049011002204544 0.9926127220570318
6736139918664169600 0.9932481727997955
6761472666577599744 0.9905859769398052
4071442633717375104 0.9804241393225891
6761472597858105088 0.9922714551321504
6761138994835546240 0.9903730931948995
6736256604338982144 0.9764784496413044
6761166967988409344 0.9919929006141278
6761452596169385472 0.9909381645777915
6761356805542831104 0.9920533081204133
6761455795945799296 0.991261431307628
6761063300328548736 0.9912180225138183
6761456380061362176 0.9885474073693522
6736258150527353856 0.9376291364862845
6761456208262655360 0.9930195205974653
6761063442092552576 0.9924189741007747
6761049698196972800 0.9826419608968766
6761583438051469056 0.9912926883484304
6736225886732519040 0.9939193847636487
6761161161192259200 0.9827886768739613
6761456242622374528 0.9803467650419251
6761477919296976384 0.9849205213722375
6736255436107803648 0.9875210811412062
6761452390010957824 0.9931171402954356
6761060521514691968 0.9921061627253553
6761456276982118784 0.9728194198826422
6761111094727903872 0.9916546582511823
6737009735448356864 0.9891936042797838
6761163016618453632 0.9927943810729543
6761585057285497600 0.9912002194069224
6761143049284950400 0.9929360188209616
6761477648739574528 0.9909070604129973
6761161401710723968 0.9868339418703921
6761479229287604608 0.9694242766642034
6761087562630042752 0.9628309242757629
6761557672573348480 0.9730992754285197
6761056295266747264 0.9894960543680065
6736251342982765952 0.9938055575282753
6761560524431875200 0.9888720285071746
6736252889171002752 0.9913959622519747
6761480118320434816 0.9935613910735219
6761138037088188032 0.9932675145211652
6761262346296027520 0.9940110093294614
4071820934429821056 0.9933517401175115
6761042207773859840 0.9914338243781675
6736253816883969024 0.9776348159992791
6761033308601586944 0.9920154890666943
6736177297746085760 0.9892420673543597
6761455104430380160 0.9928065731739726
6760278940543275264 0.9927304183968438
6736254641517723520 0.9877880603400757
6761086566197554432 0.9920991540869156
6736238084440069248 0.986635179703572
6761136937576507648 0.9926916369509987
6736148783476404096 0.9933170246759195
6761481630143090176 0.956093866323351
6761962739522649344 0.9898282119844198
6761039149757095168 0.9928183883699557
6761148345010054912 0.9447607575903572
6760279421579599232 0.9895686311477939
6761460331431122944 0.9935598205809621
6761039076715034752 0.9932289621047474
6761264510959713664 0.9918616382394081
6736177783096797312 0.9933612234633888
6761083817418428928 0.9938079816243056
6761089143177942144 0.9902066966150117
6761150058671720448 0.9931703285079202
6761144114436751360 0.9449979868184494
6761039562073927168 0.9909596489135887
6736239596268551552 0.9719877687012615
6761144324920618880 0.9921885596988086
6736178397269194112 0.987343182314496
6761568869519570560 0.9884905109286876
6761968992995134208 0.9929866525458322
6761492354708454784 0.9889572349607036
6761504689854766336 0.9711922279339424
6761085260527435008 0.985373276103748
6736186407391261184 0.946885263690699
6761261869584449152 0.9922911334176714
6761271146713876992 0.9937636972856742
6761517609116456320 0.9926273397117436
6761095224851635840 0.9684334539650858
6761504655494798848 0.986641063826942
6761082443028806400 0.9921604304812807
6760274679935635456 0.9808562007595915
6761950228258822016 0.9782343946260027
6761464037962651008 0.9921719424601881
6761070314041110656 0.9662730750535083
6761568732080630272 0.9798058198861681
6760260317564967936 0.9711921407500029
6761487509985263744 0.9939254373946095
6761092098115398400 0.9935967835466264
6760289385903532288 0.9874981528398417
6761095564123250688 0.9927702505335254
6761092029395908096 0.9917644054799717
6761518090152779392 0.9913510531223151
6761491495714951936 0.9873683736169185
6761494931688835968 0.9939821907569755
6761241391179991296 0.9914642021110214
6761099038782895488 0.9811767605395394
6761494278853793536 0.9910722481561843
6761486719711267200 0.9671704576933049
6760286362246459648 0.990923514159848
6761099038782893056 0.9920745342383458
6735927811683939584 0.9929847088413687
6761245166426625664 0.9917934338412885
6760289145385325312 0.9926506664231525
6761489983886445312 0.9899768538494119
6760288080233395200 0.9909730849525579
6736188361582168960 0.9938065287653696
6761072616143958144 0.9919755266835233
6760313261602757632 0.9842720901617426
6735934653584280960 0.9591714768028389
6761077667025117056 0.9906993412384372
6761094709455811072 0.9907090076438688
6761243487124016384 0.9757414114072179
6761255169435277056 0.9938124063655142
6761254482240463616 0.9921795330131248
6761244174318812672 0.991664275873065
6761077701384844288 0.9898884228443812
6761079453731907712 0.9936492624202596
6735922623363626880 0.9931261310846894
6760257495746190976 0.9931854015201372
6760206510211975040 0.9937978417749173
6761254138643056768 0.9647557778168093
6761297672423653632 0.9937632164630491
6761093644303887488 0.9917096700516532
6761191913155060736 0.9901932775110242
6760309142754019328 0.9915881681401008
6761068213771084160 0.9913586699989365
6761092854029882240 0.9649811560256089
6761066465750240000 0.9805764608140926
6761079208887664384 0.9933070920537849
6736182352941832192 0.9914081404833802
6760269899612284032 0.9847169300283826
6760315632424843776 0.9927048281369167
6761496546596946432 0.9922624187442469
6761080931200651648 0.9678049742222454
6761896386545272448 0.9936116663670166
6760315464945961856 0.9863793537408398
6761192222392379776 0.992598004641626
6761192428550828672 0.9939621623380768
6736183177575883264 0.9859266314890669
6761078113702072192 0.9926949212483718
6760308794836574976 0.9628580746636631
6761973013084302080 0.9816602587628726
6761243040447347456 0.979851616066374
6761189233095112576 0.9897719549638072
6761073406417433600 0.9925343516120048
6761502044155105664 0.9918295866466056
6760270316233981696 0.9931561560066979
6761081171718806528 0.9932087676000976
6760209121552640768 0.9085343569548745
6761249289595340160 0.9938168687246355
6760203039878374144 0.991740318569848
6760316113457814144 0.954141900463685
6760295948614375552 0.9923465810041365
6761194112178003200 0.9907560778567996
6761080553243508992 0.9903595143873485
6736166135145636224 0.9912615031834372
6761959780266325248 0.9619479550216228
6761956035054712960 0.9780186717060323
6735967432777462016 0.9797850482180559
6761256028428588544 0.990816772852046
6760267120792722816 0.9929067778948215
6761879722071956864 0.9938404362671353
6760209426472125184 0.9756663410267845
6761176206437490304 0.9796072074669014
6761955249099289728 0.9892959116531453
6761878244603159552 0.9825401085374075
6761174591521314432 0.9897859466562808
6761895325714140672 0.991136053013755
6761983522845622272 0.9872131000336571
6761905049519984256 0.9858447984569046
6761075571081378816 0.9912437190495529
6761251492943003392 0.9843058452872596
6761075326237076864 0.9935074518084577
6761251973979363328 0.990944157715622
6760204757865819008 0.9923929123406032
6760324432837828736 0.9716621641173401
6760296360931203968 0.9926166971546347
6760192487119712768 0.9840581851367719
6761075742880065664 0.989591529806413
6761907729579629696 0.9921935499232535
6761894982116514304 0.991883943941014
6761075669834468992 0.9931270042788882
6761197170194621056 0.9922123061379626
6760317590929906944 0.9895815986261214
6761197616871275392 0.9913967776748142
6761282966464671232 0.9919629770718877
6760317595249606912 0.9904873869643097
6761202942630792192 0.926371597226775
6761201048520307968 0.9913987348843163
6761874709870599936 0.9924068583344691
6760324398478152960 0.9506532593937619
6760217810248504832 0.991341495974061
6735950351684762880 0.9880906092976178
6761204832416484224 0.9472640318334626
6761173324535981952 0.9885588311643052
6760318145005424768 0.9877505989640628
6761303719746969472 0.9576123632139553
6760298353796021376 0.992484952998565
6760318312481074944 0.9816985745307479
6761202908271029632 0.9835246959744317
6761308358311820032 0.9922968239330092
6761880100029074560 0.9864989745488135
6760188196471322624 0.9926481566805923
6761277022229846144 0.9921854394941828
6735950012388232704 0.9909688563984074
6761173049658036736 0.9899968534892767
6760296841967474688 0.9650551997968455
6760185138454573440 0.9879378022713453
6761982221494965248 0.9912994590882569
6761290044571057280 0.9881614710655926
6760317011134009472 0.9903486528832242
6761282794665957248 0.9882600645364619
6760304779067128448 0.9668222915507149
6761877080692553344 0.9857720501901859
6760185271574556416 0.9916722104958692
6761308976787113728 0.991109206917704
6760291069531344640 0.9889143506975128
6760419609317270656 0.9928501517822694
6760218261242789760 0.9904137678406095
6760185104095350528 0.974606963535024
6761932468591957632 0.9886134978108352
6760297426083032960 0.9834921561162194
6761304200783293952 0.9833588939212595
6760292340841657344 0.9939180661935935
6761228570673361664 0.9615918373974631
6760418097488760064 0.9932191534676665
6761199987693185280 0.993334263629089
6761184835048444416 0.9933804911532763
6761199918973704448 0.9871591172394696
6760305328822935296 0.9940203329853589
6760243756169759744 0.9929277045980686
6761303818501192576 0.9912764663322955
6735894143451609088 0.9926824279686907
6761198299741172352 0.9932636456810916
6761279221253097472 0.9914511223894169
6761230464782288000 0.993572785549288
6760320481467864192 0.9881178102695635
6761179646727792256 0.9925132712754966
6759999114828129280 0.9463080968662619
6761278190460917248 0.9931513708713106
6760319347596484864 0.9935655727292758
6760319381956225664 0.9882839399498555
6735891669550403072 0.9038883930453023
6761237096211805696 0.9479906930704788
6761890515350398080 0.9929935806500928
6760238980165982976 0.9864880664227442
6735896548633320064 0.993153890818423
6760298903551661696 0.9851027562307696
6761687380577394944 0.9912278550354602
6761934530176423296 0.9889138498469041
6760238327330935168 0.9751894845180753
6761668242202794880 0.988497681975987
6735878131813340928 0.9937582175134394
6761210772326321920 0.9678829136850481
6760306119097182592 0.992333431023679
6761181983190000896 0.992652716703274
6761210604853318400 0.9928111869081384
6761179268770606336 0.9849705424926822
6760426790502261888 0.9916112940258779
6761667894287985792 0.9899443157357012
6760427683855476736 0.9901499899567778
6761666730374673664 0.9924751676691556
6735893181378846464 0.9893223250125195
6760197469281896832 0.9826737871791383
6761226612165950208 0.9925837022090593
6761236065419589120 0.9919596142170515
6760415829745186944 0.993953020678527
6760197198722958720 0.9913641491640632
6761181085512046208 0.9922638373791861
6735953517081311744 0.9884292831903991
6760427301573743360 0.9937094986750468
6761181570873107456 0.9907196824772845
6760417204134768896 0.9885819785213221
6760427340258073600 0.9500010110021148
6761914842046046720 0.9630421968696092
6761886186023192576 0.9864081937754364
6761205966288532736 0.9909113769570986
6760396794449819520 0.9915904603042907
6760254098451002752 0.9910826763419862
6759978876942105344 0.989223337417439
6761682604573453952 0.9938771413865211
6761667314489742848 0.9414168355091858
6761206859641765504 0.9919130473926169
6760397619083550336 0.9936259100003234
6761286986554459008 0.9929949475226485
6761913948692828800 0.992634396006618
6735874146083523584 0.9334886767646305
6761225413900863104 0.9935314905997058
6761233282280993280 0.9906991912850583
6761232492006730624 0.9925079421132164
6760220013590143488 0.962434280092477
6761231633013263360 0.9925766006703736
6761942020599581312 0.9934636069200508
6761239123436547712 0.9939358847402782
6760424140477799424 0.9939844223918234
6760427129775052160 0.9937082348809604
6760428714647581952 0.993735880994527
6760221869016087424 0.9346147226291486
6761206511718621056 0.9937934266974001
6760430260835852544 0.9935945113237156
6761662366687871616 0.984421136699458
6760404387952261248 0.9869880133266328
6760006845769469952 0.9917246696457453
6761238745479421056 0.9097014809447128
6760249734767563904 0.9823277142383774
6760428710323079552 0.9924977736971837
6760423869924598272 0.9925381166754486
6760395660578437632 0.9862268820045637
6760429058228726784 0.9612515523442002
6760227126056100352 0.9939232319917946
6760402463806832000 0.9925071331359819
6760252930219835008 0.9876808581399021
6762088049481240064 0.9934475309016639
6761206649157597440 0.992244277540984
6760348622094650112 0.9883879735344087
6761662396732260224 0.9684667753433966
6760423801205120256 0.9934415609960713
6760454377047859968 0.9915432871493652
6760429470561840384 0.9935587862264609
6760429470561842432 0.9687719523162311
6760031687861359488 0.919164539100642
6760429264403533568 0.9917919980858199
6761234652344808960 0.9919495751612581
6760402841763944704 0.992463083859791
6760253342536821120 0.97504472568325
6760429608000791168 0.9939636145896656
6760396210335230976 0.9904748331795585
6735885656595946624 0.9700566530197767
6760398168840332800 0.9922841088369351
6761666489855994240 0.9939218977795555
6759976884077235328 0.9925848523363127
6760429333122830976 0.9912329036460172
6761675732625659776 0.9886271367906115
6760410538345408640 0.9940186443391561
6761912883540910336 0.993586762228586
6761615225124658176 0.9923824547879684
6760249631684883200 0.9931480168299671
6760410946338090240 0.993635919448245
6760424522758990976 0.9931969512071791
6760398306279286016 0.992650975835266
6761613885095049728 0.9877241141154093
6761691263227550336 0.9937788518975376
6760223587002962944 0.9660979785050664
6760398718595271808 0.9934636027108281
6760449841562260224 0.9915061395816949
6760426068947288192 0.9939934350288505
6761207100159842048 0.9940065820904039
6761719640054514688 0.9850349020263961
6760452835185127936 0.9937800550033012
6761610895797802880 0.9907568871360016
6761666348099831296 0.9936995730047151
6761617458507667840 0.9925594354421623
6759926856295958272 0.9933411123185355
6760348278497252736 0.993984030477504
6761665081106616704 0.9672581881687554
6761937759991982464 0.9769180583494125
6760456168079820288 0.9932247488496269
6760449948967079552 0.9939774057629096
6761716174038812800 0.9928219829631233
6761911509151325440 0.9909521203819943
6761207752994876544 0.9778832513052407
6760235372393312896 0.9882875731826867
6759987604315847680 0.9761301557977596
6760450326924416128 0.9857576945163173
6760230214112719616 0.9922527658053497
6761222218445177472 0.9456089393041848
6759988875626163072 0.9869975097122943
6761721705956732800 0.99383218723957
6760398546796538880 0.9933926846734336
6762033417495651200 0.9923283765519114
6760454999848644096 0.9934324884151867
6760027839570554240 0.993759765802461
6759928883520748672 0.9899501302294751
6760413080966057344 0.9861020937799122
6760406483896177408 0.9934499323623793
6760235093195611392 0.973197400712725
6760235544192001152 0.9938649613565768
6760033612006689280 0.9933156387077392
6735889367447729280 0.9350127013907307
6761678481404723584 0.9621336391427918
6760455613998486272 0.9863827178092192
6761616702593348224 0.9917019110359445
6760229359438972288 0.9407783263731413
6760029591917223296 0.9713879042073859
6759989768979370752 0.9935466634526401
6761221118933524224 0.9933268935752864
6761221222012743168 0.9922765512479705
6760350030844171392 0.9893550938004282
6761613232259731200 0.9690855790152395
6760451800067450496 0.9936120879754373
6761730227172079744 0.9929897405920445
6760412015814104576 0.896440010406635
6761674598754213504 0.9838009116705123
6761703186057639296 0.8955444080369985
6761703082978412416 0.9898135035161625
6760230974346669568 0.990190868518973
6760013064882882176 0.9546945507450068
6760356520512043392 0.9938468619815792
6760330926829314048 0.9909772679160557
6760345048681800704 0.9933018711877758
6760452457227970688 0.9859151953178331
6760450601802023296 0.9918306563898927
6761675045430796416 0.9938045939903455
6760230836907693952 0.9936757981657506
6762022181861116032 0.9937809861451739
6761920167805890048 0.9931057525796967
6760436067632608000 0.9866966252170527
6761216927045405312 0.9870374449822754
6760352813982937856 0.989731850725218
6760332954053879424 0.9808982901443375
6761674220797032576 0.9748024182136147
6760043129654264960 0.9883391053906442
6759923832639143424 0.9899210911105588
6761728814101351936 0.9931882746904493
6760036292066194304 0.993145027183619
6760358620778797952 0.9904553645034246
6760042717337376000 0.9938083914702281
6760029381443056896 0.9902499866654473
6760231386663496832 0.9838517338829813
6760041858343891712 0.9894601045513594
6760332335579065600 0.9922172004321554
6761725073211263232 0.9908452483469574
6760459157376966144 0.9830047852673871
6760016913173640832 0.9840508708462454
6760437716900056064 0.9939864227962818
6761620447804805760 0.9939868960420675
6761592096707111680 0.9927142907239037
6761600244278492544 0.9798549794298388
6760332262540609024 0.9359933240682835
6760009044793370880 0.9936974080428724
6761600656595385088 0.9663659718607343
6760439160009101312 0.9883398992317182
6760430948031461376 0.9926513427036606
6760353531214773632 0.9885456007688781
6760352470385786880 0.9874195127340749
6760351783190736768 0.9787626704458474
6760431429057147264 0.9939013612722302
6760434418365123456 0.9923042850671948
6760430978065502208 0.9912721633969893
6761619142134681856 0.9928026565940209
6760438060497428608 0.9861628303635579
6761705866117215616 0.9885456839528541
6760329071403897472 0.9928119799018127
6759910604139811712 0.9937711951029281
6759918163282280320 0.9927732603350726
6761605462641942784 0.9827438047777967
6761712566266720128 0.9922864513034868
6760023746457085952 0.9905223858492269
6760460664880098688 0.9896205106365014
6760338932648540416 0.9891720143614787
6760012854408467840 0.9839926651879288
6760137893812818944 0.972982704817378
6761699853162902528 0.9867117051607334
6760435105549501056 0.9848343284729785
6760018837318880896 0.9130623046681324
6761595949311075456 0.9906415973062042
6761821967666041856 0.9599344384799718
6760338692130359040 0.9884735590458598
6760340337079276160 0.9915005281585513
6760444829365897856 0.9886438147159139
6760038010053068032 0.9926199878522317
6761700471638199424 0.968213361225038
6760434826356510720 0.9938786921699744
6761650890534052096 0.9931521264855302
6760837045760430720 0.993338382957796
6760354875567221504 0.9912109601980074
6762043656697641856 0.9913887438683878
6760354497610082816 0.9900052625094914
6760383394151186176 0.9936643473580805
6760136893070746752 0.9927208629445302
6760138714136903424 0.9939281448009766
6760025331309537024 0.9937547515063909
6761651749527495296 0.9928055576233787
6760440122081646976 0.9928060689051786
6760378102751339392 0.9700323917564618
6760133873723401472 0.9906410006989048
6760835529623324416 0.9899275108674332
6760440122081645824 0.9933834810132469
6761808842245874816 0.9923960894403202
6760440122081638016 0.9847427474978907
6760386486527685888 0.9529142224229805
6761644877579725824 0.9914822427790417
6761646526847424512 0.9913793947505755
6760135381242258048 0.978597838115883
6760439641045255808 0.9903173691596283
6760025881065358720 0.9325242927623159
6761659033792053376 0.9354829151760043
6760381435646033152 0.9873726641991872
6761608142701969024 0.9751500916719994
6760823851630283776 0.9877292598847216
6760385210891834624 0.9677346664790587
6756908250198379648 0.9696894561015769
6760822511599971328 0.9695108442441264
6760836221136105728 0.992169616289846
6756909693307408512 0.9858111199048725
6760135900948368768 0.9830904358586396
6760391640488397696 0.9919233561290949
6760135999717578240 0.9773229914544324
6760823989069226496 0.9784180038875786
6760147097906186240 0.9876555911767837
6761602920021281024 0.9914190280459747
6761658793274054656 0.9872479437895323
6760366935836330752 0.9926086483734907
6760020486586253056 0.9641805600015639
6760442733422158720 0.9504865192007296
6761830763759051008 0.9894269173843249
6761631717799830016 0.9891521562172321
6760365458367513728 0.9933031774272252
6760381087723172992 0.9890333879617061
6760368447665091840 0.9567088180110144
6760148231777504512 0.9938440228314632
6760118721078622336 0.9936015968629065
6760119580072183040 0.9939488810485758
6760819041266382976 0.9790853262671386
6756897834891682816 0.9927719136586652
6760381195127808000 0.991998345228881
6760116144085220096 0.988766861332669
6760337249021280000 0.9913038192056087
6760392224603949184 0.9829724995584266
6761603886410593408 0.9922019288467341
6760121091900672768 0.9836848437238063
6760387963996295680 0.9656748439946703
6760845566984706432 0.9937790355278133
6760826149414936192 0.9925555668185033
6760838351439584512 0.9905911401491415
6760367107634956032 0.9937029156610496
6760147205302105344 0.9882237510429227
6760369203579082880 0.9919953409785738
6760367038915464576 0.9934299178568982
6760388926069011968 0.9894858494870634
6760368722542699392 0.9920557808889228
6760121641656880128 0.9907738107701723
6760147961204679168 0.9803236888556773
6760394251828639104 0.9671180779704834
6759964750774421504 0.9882823925278451
6761628964703467776 0.9889880055538758
6760824676263623424 0.9853046121695419
6760825466537634560 0.9906893294416844
6760876422030998912 0.9934300986655387
6760388651191065472 0.9918024592285396
6760851889176642944 0.9926236119206862
6761803963162833280 0.9815832764663874
6759945479275252736 0.991202745356428
6760144250364582400 0.9932543544995067
6761657281445543424 0.9772761278693575
6759938882205327104 0.9934039364235289
6760128651043519360 0.9935593772674067
6760847972166404608 0.993857488375316
6761803791364128512 0.9804785845569004
6759968843897617152 0.9910032555180229
6760389407105510016 0.9529514661962298
6759951801449932416 0.9865755905382925
6760374872935871232 0.9129521803683426
6760821309009208576 0.9783783951716775
6759953171541479936 0.9932078823742939
6756936322105821440 0.9705447675224543
6760876971786814464 0.9928601287938519
6761655872696243328 0.9914906037791726
6760875116361076352 0.990290178434028
6760374048278914432 0.9895130673398611
6756935256953875712 0.9673368934512238
6761758294756454272 0.9825505983460381
6760362773984185600 0.9718336624715513
6756935256953865344 0.9912120836528228
6760766539584171264 0.9902683126351004
6761631064964744576 0.9593553391535313
6760766642663385728 0.9869819705268141
6760062852142104064 0.9936690749947537
6759941493546034688 0.9899045509017516
6760875666116691584 0.9884023986129291
6760130678267853440 0.9932188687915202
6760766195986776320 0.9876646172993053
6760175449008162688 0.9874946508354563
6760832029247647232 0.9736938630767019
6760376968879899648 0.9888168873655274
6760369512816533504 0.979463070086427
6759948365493214976 0.9540616137420156
6760124867154820864 0.9931172390091809
6760175655166602880 0.8816400784659083
6760870683954513920 0.9930108998890549
6760376277359857152 0.9879362514230862
6760167438871283584 0.9754985839389323
6761752079940542336 0.9853909314809359
6761856602283030016 0.9939005281219273
6760129784914868864 0.9935521597957341
6760173662301671936 0.9897224654897339
6760768635528703488 0.9937881084949485
6760753242365869952 0.9914969478723002
6760766092907559296 0.957766909495731
6761636906120829184 0.9864640606504482
6760371780559285120 0.9757555333204797
6760154936244056448 0.9863170595266361
6759950766359793280 0.9856053192628619
6760778531133162496 0.988857742936365
6760075908843221888 0.9935552129939663
6760752142853751296 0.9909886258270177
6760772445143427328 0.9914938564686719
6760126860019800192 0.8845185690045598
6760371952357969536 0.9837057238049135
6760874978921896448 0.9937979102447351
6760373601625835392 0.9900811126687289
6760767707815747456 0.988730458367564
6760857519856510592 0.9277335678203108
6760180156292209152 0.9907854145956777
6760076458598850688 0.9931058791016716
6761766992082949504 0.9881275615624536
6760858245729465856 0.9933659139636393
6760169947132315776 0.9876598370646757
6760064398330469504 0.9934782902008531
6759949842961885312 0.9895150562847712
6760873432733589120 0.9896515354221992
6760150709996111744 0.9936801020224434
6760071746998970112 0.9849238802950915
6760749084837026944 0.9904250752621725
6760858383168087680 0.9154715723965844
6761845882044612096 0.9868013338947628
6760755166516097152 0.992634333388168
6760180774767516160 0.9936782097711332
6756913472879254784 0.9875925405631688
6760071304637892224 0.9940184442566372
6761638658467227520 0.9934685606858558
6760078069191098752 0.9927059183562058
6760775163878990976 0.9934805446133043
6760071304637891712 0.9743245289568585
6756912648246161280 0.9821975945110694
6760176101843007744 0.9651798356940011
6756946630027296384 0.9923186104438739
6760858142649885312 0.9906878813323566
6760778977809733376 0.9926391062664282
6760157994261110144 0.9906528853802505
6760157581943897216 0.9905412403509715
6761740977453243648 0.9877812248963888
6760157685023124864 0.9928444828627158
6761732834195104256 0.9912621058699511
6760881060595541760 0.9808400622242739
6760867660297510272 0.9926446666249602
6760860066795598208 0.9932652488951033
6760179400377960320 0.9934533637235211
6756945530515589888 0.9930357386214387
6760047562058607744 0.9927042223597604
6760149885362289280 0.9533855639258194
6760853985121450368 0.9864395150646295
6760777156743554688 0.9921443283229165
6760077317592275200 0.9927824786508083
6760176308001380608 0.9814207922644858
6760853774644946432 0.9938679679556731
6760853778963007488 0.9858660945929928
6760102949958213376 0.9875243245521036
6760804988132813056 0.9887975873383354
6760559659599636992 0.9919899152402197
6760881988308719360 0.9932766960487657
6760051066751926528 0.9325022303465943
6760163010782541952 0.9898662171744981
6760761145105393024 0.9931729718277231
6760073606740507008 0.9938035680125372
6760058900772635520 0.9771061825447152
6756927526012480384 0.971144047851799
6760074328295022336 0.9920012453175008
6761761700683075712 0.9884512430420278
6760558349624041088 0.9555812004473276
6760177922909071360 0.9932602324254515
6760558560087989504 0.9908856049174717
6760764306201358464 0.9914772524286536
6760101163251707264 0.9932139274627835
6760072507228862208 0.9926409224721219
6760806431241845120 0.993196375482359
6760760835867717888 0.9861878925392591
6760057835620725888 0.9771089131747362
6760178781902570880 0.9931223372115418
6760750734104582656 0.9921001902842363
6760808458466441728 0.9928372227407065
6761841449621376640 0.9929694057652703
6760764168762387200 0.9927456172475988
6760166034439551232 0.9570783481568315
6760158475296933504 0.9915827730458818
6760163320020152448 0.9936029294925379
6760152531062175488 0.9869431131516717
6760165961409161856 0.9880454946853896
6761790494144716288 0.9714665493767429
6756866262596919168 0.9915343207449718
6761790524191414912 0.988498628990775
6760060446960677504 0.9674468356899888
6760978333008542080 0.9923002764644336
6761793723960173184 0.9939514019843749
6760801998835489408 0.9938078416055067
6757035518670563456 0.9742658017803666
6761794097604510336 0.9858297006956607
6760801930115999232 0.9891480834134804
6757044280404146816 0.9908786174394303
6756868049303389440 0.9693879157400588
6757023767640030976 0.9734567917896988
6756928007048705664 0.991506066039631
6757036137145866240 0.9906466022485485
6756921994094328576 0.9824971245565228
6760164900568093312 0.9891855237479458
6760807702552123776 0.9829519049733972
6760804026060070528 0.9912824189947806
6760056083273876224 0.9923161619869247
6760813818585579648 0.9865489149081682
6760964211155733376 0.9930722701574005
6757024347445639040 0.9924030267387651
6760158818894256896 0.9918245191039743
6760963249083056768 0.9728133187206325
6761742115631939840 0.9927722543272983
6760098822473114624 0.992465061795103
6760758774283352448 0.9697315829200156
6756924635486578944 0.9792458724950872
6757050465157276160 0.9894255681830822
6760864464842077952 0.9935245458614294
6760080341249939328 0.9837220698350028
6760563920207391104 0.9845198626999961
6756924429328169728 0.9500841236876595
6760113532757620736 0.9592420268870384
6760960191066846336 0.9872616239196516
6761775616377863424 0.9857366976780123
6760112295806985984 0.9918027096046308
6757052045705239936 0.9880069167499366
6757018304441527936 0.9932141452585326
6760810348251902208 0.992507991788991
6760810275216127360 0.9142557589348858
6760564469963206656 0.9871020611754925
6760541483297931648 0.9898603210867755
6760791209877525248 0.9929117922364316
6760563267372342784 0.9920574422230299
6760087316276936192 0.9915582775093429
6760114116873172352 0.992052202415749
6760081062804447488 0.9879050194796881
6760958747957313408 0.9938283417660762
6760082574632940544 0.992796805558741
6757051770827163776 0.9855458188715074
6757021293738781952 0.9932667329503113
6760797257191479296 0.990810221790513
6760106385931831552 0.9849933377934056
6760595118851245952 0.9306559045731804
6760812444196158848 0.9669789322390763
6760992145623376512 0.9882426919148267
6760538902011849600 0.9937406817549536
6760539799670728448 0.9932375322172153
6760081440761502080 0.9896449061729297
6756857122906300160 0.993794635711917
6760910674370697728 0.9938851701317312
6760786571312708864 0.9345070149157788
6760786914910115968 0.9938565961351149
6760109272149884672 0.9721972021065105
6760489634450557696 0.9935762244771307
6760093805951453440 0.9548199662580082
6761781045216474368 0.9866156011953371
6760796256442587392 0.9918473215221798
6760092401518155264 0.979772020649198
6757046754305468544 0.9857666231341206
6760093015677454336 0.8514533031308479
6761770256258542464 0.9086665844936916
6760565981791677056 0.9874556251819493
6760785471801025024 0.9940220190563809
6760093015677439104 0.8984612729630153
6760546254996026368 0.9923487222305464
6760565500755313792 0.9893330451656781
6760553264383150336 0.9898180416157754
6760785403081522176 0.9846281198866913
6760791789676342016 0.992849926305496
6760081921797827328 0.991174259391196
6760975996546222336 0.9816668460333638
6760596115283591808 0.965750637713923
6761781732411580544 0.992444880432048
6760785574880218880 0.9747859250197624
6757077368833286656 0.9893443399542856
6760094875419351424 0.9807298965423199
6760546877777030400 0.9881177802852548
6760490184206535296 0.9900082259263807
6756859150130845184 0.985817861769566
6760545675186168704 0.9940152153973797
6756972567319695872 0.9936496643425207
6760546053143291520 0.9704901403776769
6760791622194182144 0.9816697480151046
6757026894376347136 0.9431421654338727
6760905967086437376 0.9919907656531203
6760551928658593664 0.9894663569525057
6757058711495123072 0.992806485136543
6760603743145550848 0.9924979330726685
6760603846224773376 0.9924748994150281
6760471526868385920 0.9588520775400132
6760091508164912640 0.9932414544380903
6760908342219723264 0.9911740656815219
6760471939185252480 0.9931517203231084
6756967726904634240 0.9789540383665625
6760490970176766080 0.9912223837043989
6760487023110583552 0.9875061627180952
6761015269728329088 0.9932942262338574
6760919302976078336 0.9926834172428898
6760602815432556928 0.9900882892478536
6757059364330144384 0.9918834037872704
6760591785956663424 0.9912506146842264
6756978550222580096 0.9930612371801453
6760919440415020672 0.9919950279799652
6760487675945616896 0.9883863081595732
6757080976605786240 0.9815919764892498
6760919229946998784 0.992866824368515
6760474000769710720 0.9709606203071165
6757084756177069952 0.966466291636974
6756980165130302592 0.9890569038000607
6756982153687030784 0.9918420063804698
6756981642599054208 0.993107538045812
6760599448178323840 0.9912963659342312
6757084893616022656 0.9913782299611231
6760888482290275584 0.9532772511347131
6757087333157469696 0.9449832989394689
6760473073056756736 0.9884871569910969
6760090649171357056 0.980648607330119
6760914904929429504 0.9900532658159515
6760921673798037376 0.9924998834315018
6760914591382141184 0.9569169307693337
6760578591816665856 0.9927002775513476
6760889100765569664 0.9872389374281185
6760946756408173312 0.9625382758297353
6756982364153582208 0.9904427855929517
6756981161562838912 0.9913850367349241
6760575155842724864 0.9795178000667121
6756974805011032320 0.9863738477428984
6761008157262333568 0.9898182959300428
6760574086384646656 0.9930210520499886
6760493379662360448 0.985414793791347
6760492967345704192 0.9905736371482877
6760917924276966400 0.985532219103331
6760903325697532416 0.9918749893070801
6760895594756336000 0.9910993863734896
6760601681561090944 0.9924562416573024
6760480838358042624 0.9923299894721554
6760586494556544256 0.9862702440505702
6760496678197268224 0.9936015985935303
6760469087327041536 0.9932640973405731
6760946000493838848 0.99269493061128
6760890578234903424 0.9402057933755429
6756964531449238784 0.9825414808260706
6760917825507195648 0.9897334433068217
6760524230404072704 0.9880656718392371
6757465943113185408 0.9915565817027836
6760942495800473984 0.9912693285800261
6760700053486065280 0.99216088335134
6756957861349417472 0.9911241244871881
6756957900019308288 0.9904151813834541
6757459036805490688 0.979346012155939
6757000609175877888 0.9857383383934661
6760526605530610304 0.9830807276258858
6757458006013320448 0.9937524127013422
6760574537367317632 0.9939619045218394
6757068572739948928 0.9903919683489025
6760949299028793344 0.8919571482565987
6760520420777553920 0.9932886352327981
6760525368579947264 0.99323476841039
6760520420777560320 0.9788305911488927
6757008614994864256 0.9934093959129384
6761006198757591168 0.9833842930411497
6760695518000561024 0.989922989284584
6760533443118610688 0.9898845927894987
6760527150989706752 0.9768467007565662
6760525506018893312 0.9761189480719712
6760944385586064384 0.9899113114758259
6760697991901731968 0.9845262090956254
6757007893440189824 0.9897791005176803
6757458487049646208 0.9916125017869634
6760522516721628800 0.9855180768544541
6760584570411069184 0.9926181802964001
6757472913827434368 0.9920068995421838
6757065823960781568 0.9805344694902192
6760477058786522624 0.9939167061602521
6757004251307819136 0.9844050192965891
6760900886155975424 0.9877905746937095
6760954384270198656 0.933012829062109
6760582749344786176 0.990846227057461
6760928610155598464 0.9914458409260688
6757065892680239360 0.9908053006142836
6760502759871811200 0.9877087900171556
6760704898209439104 0.9810033048674792
6760477849060509568 0.99337194260935
6757445086751629440 0.983043894215376
6757010745298421248 0.9901123458480701
6760502278835416576 0.9917651165946257
6760678647368942848 0.9937740664676783
6760685691115872384 0.9899182842655212
6760583299100595200 0.9932361557011266
6757447968660463872 0.9922945302017812
6757468451365650688 0.990440044071596
6760685656756131072 0.9104065568361001
6760679231484498944 0.9761113625177332
6757447251415168768 0.9888689157922447
6760711735797429120 0.9322336064326241
6757441032304505728 0.9938736973313119
6760703626899052800 0.9936556135254571
6757446976537240832 0.9898353175824289
6757498413067078784 0.9925710319896169
6760504958895049984 0.9880595651033435
6760938093450357376 0.9722332348152807
6760711082962384384 0.9836132371615105
6757392859947621120 0.9926107039421781
6757454466960461952 0.9864728472422508
6757473807180644352 0.9761384313723765
6760630062697322368 0.9932619339317532
6760531793851003264 0.9216032942633771
6757013287919029120 0.9933010680206265
6757453436168294656 0.9916343056625585
6760679300203942912 0.9879615599056125
6760953731435148288 0.9898141364727879
6757393856380056960 0.9921296022017461
6757442475411440640 0.9425592116015168
6760731316536674944 0.9853660704200676
6756985765768234752 0.9934905740315503
6757392791228138112 0.992843487858115
6760706341318398720 0.9928462086840744
6757453504887760640 0.9692307687824272
6760952735002724096 0.9627363098880702
6757453917204626048 0.980524274749164
6760511109288171136 0.9666800434389751
6757454054643858432 0.9938503676731465
6757449446129199360 0.9938605559309924
6760933905865595520 0.9660838216192729
6757387774706233344 0.9776416310940297
6760518737150275712 0.9796991975554945
6757449038121717376 0.9933212904414748
6757457383230081152 0.9925210762724094
6762456007911489920 0.9920925373111323
6760686824986865536 0.9858017837408309
6757387602907534848 0.9936256855740637
6760737299443787520 0.9909109344788113
6757452508455621632 0.9911942012708534
6757449553517795968 0.9886296984817236
6760694315409908096 0.9921686620350226
6756998307072827520 0.9894936431411819
6757449553517792768 0.9908553117368599
6760936001809681664 0.974980771634883
6757496317122909824 0.9889975193821184
6760624977455981440 0.9919627473102017
6760730461855714048 0.9737235115324632
6760510628251776768 0.9935831800367276
6757391107600890112 0.9890071255687997
6757493602703503872 0.9665603337413742
6760512552397168384 0.9868731046955633
6757374546206902144 0.9904694959325328
6760734035268578688 0.9921416517512415
6762442470174610944 0.9845355302307037
6760732523440042368 0.9755187679275128
6757508201279763584 0.9933522804662227
6757375095962711680 0.9939669064500268
6760612058194249856 0.919674987003846
6757375027243223808 0.990418511973335
6760607935025631744 0.9816313876497983
6762444428679425536 0.9702077890951031
6757495797415215104 0.9927254615813057
6760720634970497664 0.9857067301554995
6757482809438192000 0.991853196968983
6760640611137156352 0.9935367167739303
6757483737157880448 0.8999852077505679
6757505143263190144 0.9905867769099793
6760636591047724928 0.993566420047588
6757509030226146688 0.9936757713949549
6757504322941892480 0.981311688339631
6757477556705452544 0.9643912330597142
6757492159594468864 0.9756264968160248
6757479412131391360 0.9900838834012585
6760609824811312640 0.9609212657667512
6757599843011269632 0.9659222862154464
6757600049169813760 0.9936273022417655
6757489548254642176 0.9858345401492395
6757599671212572416 0.9574176438685389
6757504563460044160 0.991340520783746
6757386292933542912 0.9874547566499113
6760728984386908800 0.9909762260514153
6762244042684782720 0.9618691906161038
6757386400316903040 0.9909351383127406
6760622606634167808 0.9842649452157631
6760722795325259008 0.9636511527682717
6757598537341191296 0.9898791772493812
6757429208247872640 0.9843367643483153
6760617590112340224 0.9058046355975722
6760622155648651392 0.9933376810040228
6757431205416795392 0.9833994628805043
6760659710843550464 0.9935207241546186
6760674283681734784 0.9926573706668651
6757613174590108544 0.9921127998851998
6757436050139846016 0.9734458013469878
6757613312029058048 0.9935028946644444
6757426906145606656 0.9826500981022628
6760619789135592192 0.9927461079538553
6757410245976136832 0.9871991913199807
6757410211616381056 0.9934791015550432
6757432923403616512 0.9923481297763044
6757410383415089408 0.9789470100781823
6760673699566124800 0.9802562854379182
6757615094425405568 0.9742237443849336
6757433473159427840 0.9645781848656286
6757433198281495296 0.9623252777803412
6757608085038405632 0.9931473516130025
6757412582438347264 0.9817038742859466
6757439726631875584 0.9186831869969447
6757435053707382144 0.9906956089576836
6757595651123272832 0.9856014091121492
6760645318421963776 0.985286266665837
6757594414172678400 0.957403489695309
6760671637981741184 0.9932398322015932
6757610700688803200 0.9894147916755721
6757595994720882432 0.9852016868657931
6760644425069107328 0.9899738041984749
6760646280494663808 0.9888872561515867
6760644115831060096 0.9680559836726625
6757536140054817536 0.9910618618586281
6757609906104716288 0.957569837954342
6757534181549711232 0.9626896037779892
6757611250444617984 0.9895740798451202
6760655282746131200 0.8746187096548368
6757638222840136960 0.9906769618264238
6760651949851461376 0.9933354718147601
